McMule -- QED Corrections for Low-Energy Experiments

We present McMule, a unified framework for the calculation of NLO and NNLO corrections to many processes in QED with massive fermions. This easily extendable program allows users to calculate an arbitrary observable for any of the processes implemented. These include various lepton decays as well as certain low-energy scattering experiments such as $e\mu\to e\mu$ and $\ell p\to\ell p$ that can be measured to high enough a precision to warrant QED corrections. As part of our discussion, we will present a pedagogical introduction to how these calculations are performed, focusing on technical aspects supplemented with examples. Our goal is to provide a useful introduction for those entering the field, covering all aspects relevant for the practitioner.

==> figures/lst/menuA.sh <==
## Generated at 16:00 on February 28 2020 by yannickulrich
# git version: redesign (b558978)

conf babar-tau-e/m2enng-tau-e.conf

run 70998 0.500000 m2enng R tau-e 0
run 66707 0.500000 m2enng R tau-e 0
...

run 70998 0.250000 m2enng R tau-e 0
...

run 70998 1.000000 m2enng0 tau-e 0
...


run 70998 1.000000 m2enng V tau-e 0
...

run 70998 0.500000 m2enng C tau-e 0
... 
run 70998 0.250000 m2enng C tau-e 0
...



==> figures/lst/menuB.sh <==
## Generated at 16:00 on February 28 2020 by yannickulrich
# git version: redesign (b558978)

# specify the program to run relative to `pwd`
binary=mcmule

# specify the output folder
folder=babar-tau-e/

# Specify the variables nenter_ad, itmx_ad, nenter and itmx
# for each piece you want to run.
declare -A STAT=(
  ["m2enngR"]="5000\n50\n10000\n100"
  ["m2enng0"]="1000\n10\n1000\n50"
  ["m2enngV"]="1000\n10\n1000\n50"
  ["m2enngC"]="1000\n10\n1000\n50"
)


==> figures/lst/menuC.sh <==
# run the following to generate
python tools/create-menu.py \
  -ns 3 -xi 0.1 0.3 \
  --flavour mu-e \
  --piece m2enn \
  --output-dir mu-e-nlo \
  --prog xs_main \
  --stat 0,1000,10,3000,30 \
  --stat R,10000,20,10000,40 \
  --stat V,2000,10,5000,30


==> figures/mule/babar.py <==
import sys
sys.path.append("/home/yannickulrich/Documents/code/mcmule-redesign/tools")
import os
os.chdir('/afs/psi.ch/project/muondecay/radiative/analysis/tau-e-dummy/')




## LaTeX begins in the next line
from pymule import *

# To normalise branching ratios, we need the tau lifetime
lifetime = 1/(1000*(6.582119e-25)/(2.903e-13))

# The folder where McMule has stored the statefiles
setup(folder='babar-tau-e/out/')

# Import LO data and re-scale to branching ratio
LO = scaleset(mergefks(sigma('m2enng0')), GF**2*lifetime*alpha)

# Import NLO corrections from the three pieces
NLO = scaleset(mergefks(
    sigma('m2enngR'),      # real corrections
    sigma('m2enngCT'),     # counter term
    anyxi=sigma('m2enngV') # virtual corrections
), GF**2*lifetime*alpha**2)

# The branching ratio at NLO = LO + correction
fullNLO = plusnumbers(LO['value'], NLO['value'])

# Print results
print "BR_0 = ", printnumber(LO['value'])
print "dBR  = ", printnumber(NLO['value'])
print "BR_1 = ", printnumber(fullNLO)

# Produce energy plot
fig1, (ax1, ax2) = kplot(
    {'lo': LO['Ee'], 'nlo': NLO['Ee']},
    labelx=r"$E_e\,/\,{\rm MeV}$",
    labelsigma=r"$\D\mathcal{B}/\D E_e$"
)
ax2.set_ylim(-0.2,0.01)

# Produce visible mass plot
fig2, (ax1, ax2) = kplot(
    {'lo': LO['minv'], 'nlo': NLO['minv']},
    labelx=r"$m_{e\gamma}\,/\,{\rm MeV}$",
    labelsigma=r"$\D\mathcal{B}/\D m_{e\gamma}$"
)

ax1.set_yscale('log')
ax1.set_xlim(1000,0)
ax1.set_ylim(5e-9,1e-3)
ax2.set_ylim(-0.2,0.)

# LaTeX ends here

bexp = np.array([1.85e-2, 0.05e-2])
print "Tension to the experimental value: ",np.sqrt(chisq([bexp, fullNLO]))

import pymule.plot,re
os.chdir('/home/yannickulrich/Dropbox/PSI/thesis/figures/mule')
pymule.plot.setup_pgf()
fig1.savefig('tauenergy.pgf')
fig2.savefig('tauminv.pgf')

with open('tauminv.pgf') as fp:
    txt = fp.read()
txt = re.sub(".*\d\d\d\..*\n","", txt)
txt = txt.replace(r"\sffamily\fontsize{10.000000}{12.000000}\selectfont "
           +r"\(\displaystyle \textsc{McMule}\)",
            r"\(\displaystyle \textsc{McMule}\)")
with open('tauminv.pgf','w') as fp:
    fp.write(txt)


with open('tauenergy.pgf') as fp:
    txt = fp.read()
txt = re.sub(".*\d\d\d\..*\n","", txt)
txt = txt.replace(r"\sffamily\fontsize{10.000000}{12.000000}\selectfont "
           +r"\(\displaystyle \textsc{McMule}\)",
            r"\(\displaystyle \textsc{McMule}\)")
with open('tauenergy.pgf','w') as fp:
    fp.write(txt)

